Impact of leptonic $\tau$ decays on the distribution of $B \to P \mu\bar\nu$ decays

We calculate the fully-differential rate of the decays $B\to P\tau(\to \mu\bar\nu\nu)\bar\nu$ where $P = D,\pi$, which is a background to the semimuonic decays $B\to P\mu\bar\nu$. The decays with a $3\nu$ final state can have a sizeable impact on the experimental analyses of the ratios $R_D$ and $R_\pi$, depending on the event selection in the analysis. We outline a strategy which permits the extraction of $R_P \mathcal{B}(\tau \to \mu\bar\nu\nu)$ from the neutrino-inclusive rate. Our analytic results can also be used to test both existing and upcoming experimental analyses. We further provide Monte Carlo samples of the 5D rate of the neutrino-inclusive decays $B\to P\mu X_{\bar\nu}$.

==> ancillary/Tpkpk.m <==
Tpkpk = 16*betaNuNuBar*stau*(8*(-1 + 2*betaNuNuBar)*(-1 + betaTau)*betaTau*
       s^2*stau + 16*(-1 + 2*betaNuNuBar)*EB*MB*stau*((-1 + betaTau)*s + 
        stau) - 16*(-1 + 2*betaNuNuBar)*MB^2*stau*((-1 + betaTau)*s + stau) - 
      4*(-1 + 2*betaNuNuBar)*s*stau*((-1 + betaTau)*s + stau) + 
      4*(-1 + 2*betaNuNuBar)*betaTau*s^2*stau*(1 - betaTau + 
        betaTau*Cos[thmust]) - 8*(-1 + 2*betaNuNuBar)*EB*MB*stau*
       ((-1 + betaTau)*s + stau - betaTau*s*Cos[thmust]) + 
      8*(-1 + 2*betaNuNuBar)*MB^2*stau*((-1 + betaTau)*s + stau - 
        betaTau*s*Cos[thmust]) - 2*(-1 + 2*betaNuNuBar)*s*stau*
       (s - betaTau*s - stau + betaTau*s*Cos[thmust]) - 
      4*s*stau*((-1 + betaTau)*s + stau)*Cos[thstst/2]^2*
       (-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]) + 
      4*(-1 + betaTau)*betaTau*s^2*stau*(1 + Cos[thstst])*
       (-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]) + 
      8*EB*MB*stau*((-1 + betaTau)*s + stau)*(1 + Cos[thstst])*
       (-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]) - 
      8*MB^2*stau*((-1 + betaTau)*s + stau)*(1 + Cos[thstst])*
       (-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]) - 
      2*betaTau*s*stau*(-6 + 11*betaNuNuBar + (-2 + 4*betaNuNuBar)*
         Cos[thstst] + betaNuNuBar*Cos[2*thstst])*(2*(-1 + betaTau)*EB*MB + 
        betaTau*Sqrt[\[Lambda]]*Cos[thtau]) + 2*betaTau*s^2*stau*
       (1 + Cos[thstst])*(-1 + betaNuNuBar + betaTau - betaNuNuBar*betaTau - 
        betaNuNuBar*(-1 + betaTau)*Cos[thstst] + betaTau*Cos[thmust]*
         (betaNuNuBar + (-1 + betaNuNuBar)*Cos[thstst]) + 
        Sqrt[1 - 2*betaNuNuBar]*betaTau*Cos[phistst]*Sin[thmust]*
         Sin[thstst]) - s*stau*(1 + Cos[thstst])*(-s + betaNuNuBar*s + 
        betaTau*s - betaNuNuBar*betaTau*s + stau - betaNuNuBar*stau - 
        betaNuNuBar*((-1 + betaTau)*s + stau)*Cos[thstst] + 
        betaTau*s*Cos[thmust]*(betaNuNuBar + (-1 + betaNuNuBar)*
           Cos[thstst]) + Sqrt[1 - 2*betaNuNuBar]*betaTau*s*Cos[phistst]*
         Sin[thmust]*Sin[thstst]) - 8*EB*MB*stau*Cos[thstst/2]^2*
       (stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]) - 
        s*(-1 + betaNuNuBar + betaTau - betaNuNuBar*betaTau - 
          betaNuNuBar*(-1 + betaTau)*Cos[thstst] + betaTau*Cos[thmust]*
           (betaNuNuBar + (-1 + betaNuNuBar)*Cos[thstst]) + 
          Sqrt[1 - 2*betaNuNuBar]*betaTau*Cos[phistst]*Sin[thmust]*
           Sin[thstst])) + 8*MB^2*stau*Cos[thstst/2]^2*
       (stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]) - 
        s*(-1 + betaNuNuBar + betaTau - betaNuNuBar*betaTau - 
          betaNuNuBar*(-1 + betaTau)*Cos[thstst] + betaTau*Cos[thmust]*
           (betaNuNuBar + (-1 + betaNuNuBar)*Cos[thstst]) + 
          Sqrt[1 - 2*betaNuNuBar]*betaTau*Cos[phistst]*Sin[thmust]*
           Sin[thstst])) + 4*betaTau*s*(stau - 2*betaNuNuBar*stau)*
       (2*EB*MB*(1 - betaTau + betaTau*Cos[thmust]) + 
        Sqrt[\[Lambda]]*(-betaTau + (-1 + betaTau)*Cos[thmust])*Cos[thtau] + 
        Sqrt[1 - 2*betaTau]*Sqrt[\[Lambda]]*Cos[phi]*Sin[thmust]*
         Sin[thtau]) + 4*betaTau*s*stau*Cos[thstst/2]^2*
       (-(((EnnbartauRF - EmutauRF*Cos[thstst])*(2*(-1 + betaTau)*EB*MB + 
            betaTau*Sqrt[\[Lambda]]*Cos[thtau]))/Sqrt[stau]) - 
        ((2*betaTau*EB*MB + (-1 + betaTau)*Sqrt[\[Lambda]]*Cos[thtau])*
          (Cos[thmust]*(EmutauRF - EnnbartauRF*Cos[thstst]) + 
           Sqrt[snunubar]*Cos[phistst]*Sin[thmust]*Sin[thstst]))/Sqrt[stau] - 
        Sqrt[(snunubar*\[Lambda])/s]*Sin[phi]*Sin[phistst]*Sin[thstst]*
         Sin[thtau] + Sqrt[\[Lambda]/s]*Cos[phi]*
         ((-EmutauRF + EnnbartauRF*Cos[thstst])*Sin[thmust] + 
          Sqrt[snunubar]*Cos[phistst]*Cos[thmust]*Sin[thstst])*Sin[thtau]) + 
      4*stau*(betaTau*EB*MB + (betaTau*Sqrt[\[Lambda]]*Cos[thtau])/2)*
       (-((-1 + betaTau)*s*(-6 + 11*betaNuNuBar + (-2 + 4*betaNuNuBar)*
            Cos[thstst] + betaNuNuBar*Cos[2*thstst])) + 
        (-6 + 11*betaNuNuBar + (-2 + 4*betaNuNuBar)*Cos[thstst] + 
          betaNuNuBar*Cos[2*thstst])*(2*(-1 + betaTau)*EB*MB + 
          betaTau*Sqrt[\[Lambda]]*Cos[thtau]) - s*(1 + Cos[thstst])*
         (-1 + betaNuNuBar + betaTau - betaNuNuBar*betaTau - 
          betaNuNuBar*(-1 + betaTau)*Cos[thstst] + betaTau*Cos[thmust]*
           (betaNuNuBar + (-1 + betaNuNuBar)*Cos[thstst]) + 
          Sqrt[1 - 2*betaNuNuBar]*betaTau*Cos[phistst]*Sin[thmust]*
           Sin[thstst]) + 2*(-1 + 2*betaNuNuBar)*(2*EB*MB - 2*betaTau*EB*MB - 
          s + betaTau*s - betaTau*Sqrt[\[Lambda]]*Cos[thtau] + 
          Cos[thmust]*(betaTau*(2*EB*MB - s) + (-1 + betaTau)*Sqrt[\[Lambda]]*
             Cos[thtau]) + Sqrt[1 - 2*betaTau]*Sqrt[\[Lambda]]*Cos[phi]*
           Sin[thmust]*Sin[thtau]) - 2*Cos[thstst/2]^2*
         (-(((EnnbartauRF - EmutauRF*Cos[thstst])*(2*(-1 + betaTau)*EB*MB + 
              betaTau*Sqrt[\[Lambda]]*Cos[thtau]))/Sqrt[stau]) - 
          ((2*betaTau*EB*MB + (-1 + betaTau)*Sqrt[\[Lambda]]*Cos[thtau])*
            (Cos[thmust]*(EmutauRF - EnnbartauRF*Cos[thstst]) + 
             Sqrt[snunubar]*Cos[phistst]*Sin[thmust]*Sin[thstst]))/
           Sqrt[stau] - Sqrt[(snunubar*\[Lambda])/s]*Sin[phi]*Sin[phistst]*
           Sin[thstst]*Sin[thtau] + Sqrt[\[Lambda]/s]*Cos[phi]*
           ((-EmutauRF + EnnbartauRF*Cos[thstst])*Sin[thmust] + 
            Sqrt[snunubar]*Cos[phistst]*Cos[thmust]*Sin[thstst])*Sin[thtau])))
Tpkpk = 512*betaNuNuBar*stau^2*Cos[thstst/2]^2*
     (4*(-1 + betaTau)*betaTau*s^2*(-1 + betaNuNuBar + 
        betaNuNuBar*Cos[thstst]) + 8*EB*MB*((-1 + betaTau)*s + stau)*
       (-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]) - 
      8*MB^2*((-1 + betaTau)*s + stau)*(-1 + betaNuNuBar + 
        betaNuNuBar*Cos[thstst]) - 2*s*((-1 + betaTau)*s + stau)*
       (-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]) - 
      4*betaTau*s*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst])*
       (2*(-1 + betaTau)*EB*MB + betaTau*Sqrt[\[Lambda]]*Cos[thtau]) + 
      2*betaTau*s^2*(-1 + betaNuNuBar + betaTau - betaNuNuBar*betaTau - 
        betaNuNuBar*(-1 + betaTau)*Cos[thstst] + betaTau*Cos[thmust]*
         (betaNuNuBar + (-1 + betaNuNuBar)*Cos[thstst]) + 
        Sqrt[1 - 2*betaNuNuBar]*betaTau*Cos[phistst]*Sin[thmust]*
         Sin[thstst]) - 4*EB*MB*(stau*(-1 + betaNuNuBar + 
          betaNuNuBar*Cos[thstst]) - s*(-1 + betaNuNuBar + betaTau - 
          betaNuNuBar*betaTau - betaNuNuBar*(-1 + betaTau)*Cos[thstst] + 
          betaTau*Cos[thmust]*(betaNuNuBar + (-1 + betaNuNuBar)*
             Cos[thstst]) + Sqrt[1 - 2*betaNuNuBar]*betaTau*Cos[phistst]*
           Sin[thmust]*Sin[thstst])) + 
      4*MB^2*(stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]) - 
        s*(-1 + betaNuNuBar + betaTau - betaNuNuBar*betaTau - 
          betaNuNuBar*(-1 + betaTau)*Cos[thstst] + betaTau*Cos[thmust]*
           (betaNuNuBar + (-1 + betaNuNuBar)*Cos[thstst]) + 
          Sqrt[1 - 2*betaNuNuBar]*betaTau*Cos[phistst]*Sin[thmust]*
           Sin[thstst])) + 
      s*(stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]) - 
        s*(-1 + betaNuNuBar + betaTau - betaNuNuBar*betaTau - 
          betaNuNuBar*(-1 + betaTau)*Cos[thstst] + betaTau*Cos[thmust]*
           (betaNuNuBar + (-1 + betaNuNuBar)*Cos[thstst]) + 
          Sqrt[1 - 2*betaNuNuBar]*betaTau*Cos[phistst]*Sin[thmust]*
           Sin[thstst])) + 4*(betaTau*EB*MB + 
        (betaTau*Sqrt[\[Lambda]]*Cos[thtau])/2)*
       (-2*(-1 + betaTau)*s*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]) + 
        2*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst])*
         (2*(-1 + betaTau)*EB*MB + betaTau*Sqrt[\[Lambda]]*Cos[thtau]) + 
        ((EnnbartauRF - EmutauRF*Cos[thstst])*(2*(-1 + betaTau)*EB*MB + 
           betaTau*Sqrt[\[Lambda]]*Cos[thtau]))/Sqrt[stau] - 
        s*(-1 + betaNuNuBar + betaTau - betaNuNuBar*betaTau - 
          betaNuNuBar*(-1 + betaTau)*Cos[thstst] + betaTau*Cos[thmust]*
           (betaNuNuBar + (-1 + betaNuNuBar)*Cos[thstst]) + 
          Sqrt[1 - 2*betaNuNuBar]*betaTau*Cos[phistst]*Sin[thmust]*
           Sin[thstst]) + ((2*betaTau*EB*MB + (-1 + betaTau)*Sqrt[\[Lambda]]*
            Cos[thtau])*(Cos[thmust]*(EmutauRF - EnnbartauRF*Cos[thstst]) + 
           Sqrt[snunubar]*Cos[phistst]*Sin[thmust]*Sin[thstst]))/Sqrt[stau] + 
        Sqrt[(snunubar*\[Lambda])/s]*Sin[phi]*Sin[phistst]*Sin[thstst]*
         Sin[thtau] + Sqrt[\[Lambda]/s]*Cos[phi]*
         ((EmutauRF - EnnbartauRF*Cos[thstst])*Sin[thmust] - 
          Sqrt[snunubar]*Cos[phistst]*Cos[thmust]*Sin[thstst])*Sin[thtau]) + 
      2*betaTau*s*(-(((EnnbartauRF - EmutauRF*Cos[thstst])*
           (2*(-1 + betaTau)*EB*MB + betaTau*Sqrt[\[Lambda]]*Cos[thtau]))/
          Sqrt[stau]) - ((2*betaTau*EB*MB + (-1 + betaTau)*Sqrt[\[Lambda]]*
            Cos[thtau])*(Cos[thmust]*(EmutauRF - EnnbartauRF*Cos[thstst]) + 
           Sqrt[snunubar]*Cos[phistst]*Sin[thmust]*Sin[thstst]))/Sqrt[stau] - 
        Sqrt[(snunubar*\[Lambda])/s]*Sin[phi]*Sin[phistst]*Sin[thstst]*
         Sin[thtau] + Sqrt[\[Lambda]/s]*Cos[phi]*
         ((-EmutauRF + EnnbartauRF*Cos[thstst])*Sin[thmust] + 
          Sqrt[snunubar]*Cos[phistst]*Cos[thmust]*Sin[thstst])*Sin[thtau]))


==> ancillary/Tpkqqpk.m <==
Tpkqqpk = 128*(2*betaTau*s*(s - betaTau*s)*stau*(-1 + betaNuNuBar + 
        betaNuNuBar*Cos[thstst])*(stau/2 + 
        (stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/2) + 
      2*EB*MB*(s - betaTau*s - stau)*stau*(-1 + betaNuNuBar + 
        betaNuNuBar*Cos[thstst])*(stau/2 + 
        (stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/2) - 
      s*(s - betaTau*s - stau)*stau*(-1 + betaNuNuBar + 
        betaNuNuBar*Cos[thstst])*(stau/2 + 
        (stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/2) - 
      4*betaNuNuBar*betaTau*s*(s - betaTau*s)*stau*
       (-(stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/2 - 
        betaNuNuBar*stau*Sin[thstst/2]^2) - 4*betaNuNuBar*EB*MB*
       (s - betaTau*s - stau)*stau*
       (-(stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/2 - 
        betaNuNuBar*stau*Sin[thstst/2]^2) + 2*betaNuNuBar*s*
       (s - betaTau*s - stau)*stau*
       (-(stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/2 - 
        betaNuNuBar*stau*Sin[thstst/2]^2) + 2*betaNuNuBar*betaTau*s^2*stau*
       (1 - betaTau + betaTau*Cos[thmust])*
       (-(stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/2 - 
        betaNuNuBar*stau*Sin[thstst/2]^2) + 2*EB*MB*stau*
       (-(betaNuNuBar*stau) + betaNuNuBar*s*(1 - betaTau + 
          betaTau*Cos[thmust]))*
       (-(stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/2 - 
        betaNuNuBar*stau*Sin[thstst/2]^2) - 
      s*stau*(-(betaNuNuBar*stau) + betaNuNuBar*s*(1 - betaTau + 
          betaTau*Cos[thmust]))*
       (-(stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/2 - 
        betaNuNuBar*stau*Sin[thstst/2]^2) + 2*betaTau*s*
       (2*(1 - betaTau)*EB*MB - betaTau*Sqrt[\[Lambda]]*Cos[thtau])*
       (-(stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst])*
           (stau/2 + (stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/2))/
         2 + betaNuNuBar*stau*(-(stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[
                thstst]))/2 - betaNuNuBar*stau*Sin[thstst/2]^2)) - 
      betaTau*s^2*stau*(stau/2 + (stau*(-1 + betaNuNuBar + 
           betaNuNuBar*Cos[thstst]))/2)*(-1 + betaNuNuBar + betaTau - 
        betaNuNuBar*betaTau - betaNuNuBar*(-1 + betaTau)*Cos[thstst] + 
        betaTau*Cos[thmust]*(betaNuNuBar + (-1 + betaNuNuBar)*Cos[thstst]) + 
        Sqrt[1 - 2*betaNuNuBar]*betaTau*Cos[phistst]*Sin[thmust]*
         Sin[thstst]) + 2*EB*MB*stau*(stau/2 + 
        (stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/2)*
       ((stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/2 - 
        (s*(-1 + betaNuNuBar + betaTau - betaNuNuBar*betaTau - 
           betaNuNuBar*(-1 + betaTau)*Cos[thstst] + betaTau*Cos[thmust]*
            (betaNuNuBar + (-1 + betaNuNuBar)*Cos[thstst]) + 
           Sqrt[1 - 2*betaNuNuBar]*betaTau*Cos[phistst]*Sin[thmust]*
            Sin[thstst]))/2) - s*stau*(stau/2 + 
        (stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/2)*
       ((stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/2 - 
        (s*(-1 + betaNuNuBar + betaTau - betaNuNuBar*betaTau - 
           betaNuNuBar*(-1 + betaTau)*Cos[thstst] + betaTau*Cos[thmust]*
            (betaNuNuBar + (-1 + betaNuNuBar)*Cos[thstst]) + 
           Sqrt[1 - 2*betaNuNuBar]*betaTau*Cos[phistst]*Sin[thmust]*
            Sin[thstst]))/2) + 
      (EB*MB + (-2*(1 - betaTau)*EB*MB + betaTau*Sqrt[\[Lambda]]*Cos[thtau])/
         2)*(4*(s - betaTau*s)*
         (-(stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst])*
             (stau/2 + (stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/
               2))/2 + betaNuNuBar*stau*(-(stau*(-1 + betaNuNuBar + 
                betaNuNuBar*Cos[thstst]))/2 - betaNuNuBar*stau*
             Sin[thstst/2]^2)) - 2*stau*(betaNuNuBar*s*(1 - betaTau + 
            betaTau*Cos[thmust])*(-(stau*(-1 + betaNuNuBar + betaNuNuBar*
                 Cos[thstst]))/2 - betaNuNuBar*stau*Sin[thstst/2]^2) - 
          (s*(stau/2 + (stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/2)*
            (-1 + betaNuNuBar + betaTau - betaNuNuBar*betaTau - 
             betaNuNuBar*(-1 + betaTau)*Cos[thstst] + betaTau*Cos[thmust]*
              (betaNuNuBar + (-1 + betaNuNuBar)*Cos[thstst]) + 
             Sqrt[1 - 2*betaNuNuBar]*betaTau*Cos[phistst]*Sin[thmust]*
              Sin[thstst]))/2)) - betaNuNuBar*betaTau*s*stau*
       (-(stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/2 - 
        betaNuNuBar*stau*Sin[thstst/2]^2)*
       (2*EB*MB*(1 - betaTau + betaTau*Cos[thmust]) + 
        Sqrt[\[Lambda]]*(-betaTau + (-1 + betaTau)*Cos[thmust])*Cos[thtau] + 
        Sqrt[1 - 2*betaTau]*Sqrt[\[Lambda]]*Cos[phi]*Sin[thmust]*
         Sin[thtau]) - (betaTau*s*stau*(stau/2 + 
         (stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/2)*
        (-(((EnnbartauRF - EmutauRF*Cos[thstst])*(2*(-1 + betaTau)*EB*MB + 
             betaTau*Sqrt[\[Lambda]]*Cos[thtau]))/Sqrt[stau]) - 
         ((2*betaTau*EB*MB + (-1 + betaTau)*Sqrt[\[Lambda]]*Cos[thtau])*
           (Cos[thmust]*(EmutauRF - EnnbartauRF*Cos[thstst]) + 
            Sqrt[snunubar]*Cos[phistst]*Sin[thmust]*Sin[thstst]))/
          Sqrt[stau] - Sqrt[(snunubar*\[Lambda])/s]*Sin[phi]*Sin[phistst]*
          Sin[thstst]*Sin[thtau] + Sqrt[\[Lambda]/s]*Cos[phi]*
          ((-EmutauRF + EnnbartauRF*Cos[thstst])*Sin[thmust] + 
           Sqrt[snunubar]*Cos[phistst]*Cos[thmust]*Sin[thstst])*Sin[thtau]))/
       2)
Tpkqqpk = 2048*(stau/2 + (stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/
       2)*(2*betaTau*s*(s - betaTau*s)*stau*(-1 + betaNuNuBar + 
        betaNuNuBar*Cos[thstst]) + 2*EB*MB*(s - betaTau*s - stau)*stau*
       (-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]) - 
      s*(s - betaTau*s - stau)*stau*(-1 + betaNuNuBar + 
        betaNuNuBar*Cos[thstst]) - betaTau*s*stau*(-1 + betaNuNuBar + 
        betaNuNuBar*Cos[thstst])*(2*(1 - betaTau)*EB*MB - 
        betaTau*Sqrt[\[Lambda]]*Cos[thtau]) - betaTau*s^2*stau*
       (-1 + betaNuNuBar + betaTau - betaNuNuBar*betaTau - 
        betaNuNuBar*(-1 + betaTau)*Cos[thstst] + betaTau*Cos[thmust]*
         (betaNuNuBar + (-1 + betaNuNuBar)*Cos[thstst]) + 
        Sqrt[1 - 2*betaNuNuBar]*betaTau*Cos[phistst]*Sin[thmust]*
         Sin[thstst]) + 2*EB*MB*stau*
       ((stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/2 - 
        (s*(-1 + betaNuNuBar + betaTau - betaNuNuBar*betaTau - 
           betaNuNuBar*(-1 + betaTau)*Cos[thstst] + betaTau*Cos[thmust]*
            (betaNuNuBar + (-1 + betaNuNuBar)*Cos[thstst]) + 
           Sqrt[1 - 2*betaNuNuBar]*betaTau*Cos[phistst]*Sin[thmust]*
            Sin[thstst]))/2) - 
      s*stau*((stau*(-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]))/2 - 
        (s*(-1 + betaNuNuBar + betaTau - betaNuNuBar*betaTau - 
           betaNuNuBar*(-1 + betaTau)*Cos[thstst] + betaTau*Cos[thmust]*
            (betaNuNuBar + (-1 + betaNuNuBar)*Cos[thstst]) + 
           Sqrt[1 - 2*betaNuNuBar]*betaTau*Cos[phistst]*Sin[thmust]*
            Sin[thstst]))/2) + 
      (EB*MB + (-2*(1 - betaTau)*EB*MB + betaTau*Sqrt[\[Lambda]]*Cos[thtau])/
         2)*(-2*(s - betaTau*s)*stau*(-1 + betaNuNuBar + 
          betaNuNuBar*Cos[thstst]) + s*stau*(-1 + betaNuNuBar + betaTau - 
          betaNuNuBar*betaTau - betaNuNuBar*(-1 + betaTau)*Cos[thstst] + 
          betaTau*Cos[thmust]*(betaNuNuBar + (-1 + betaNuNuBar)*
             Cos[thstst]) + Sqrt[1 - 2*betaNuNuBar]*betaTau*Cos[phistst]*
           Sin[thmust]*Sin[thstst])) - 
      (betaTau*s*stau*(-(((EnnbartauRF - EmutauRF*Cos[thstst])*
            (2*(-1 + betaTau)*EB*MB + betaTau*Sqrt[\[Lambda]]*Cos[thtau]))/
           Sqrt[stau]) - ((2*betaTau*EB*MB + (-1 + betaTau)*Sqrt[\[Lambda]]*
             Cos[thtau])*(Cos[thmust]*(EmutauRF - EnnbartauRF*Cos[thstst]) + 
            Sqrt[snunubar]*Cos[phistst]*Sin[thmust]*Sin[thstst]))/
          Sqrt[stau] - Sqrt[(snunubar*\[Lambda])/s]*Sin[phi]*Sin[phistst]*
          Sin[thstst]*Sin[thtau] + Sqrt[\[Lambda]/s]*Cos[phi]*
          ((-EmutauRF + EnnbartauRF*Cos[thstst])*Sin[thmust] + 
           Sqrt[snunubar]*Cos[phistst]*Cos[thmust]*Sin[thstst])*Sin[thtau]))/
       2)


==> ancillary/Tqq.m <==
Tqq = 16*betaNuNuBar*s*stau^2*(8*(-1 + 2*betaNuNuBar)*(-1 + betaTau)*betaTau*
       s - 4*(-1 + 2*betaNuNuBar)*((-1 + betaTau)*s + stau) + 
      4*(-1 + 2*betaNuNuBar)*betaTau*s*(1 - betaTau + betaTau*Cos[thmust]) + 
      2*(-1 + 2*betaNuNuBar)*((-1 + betaTau)*s + stau - 
        betaTau*s*Cos[thmust]) + 8*(-1 + betaTau)*betaTau*s*Cos[thstst/2]^2*
       (-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]) - 
      4*((-1 + betaTau)*s + stau)*Cos[thstst/2]^2*(-1 + betaNuNuBar + 
        betaNuNuBar*Cos[thstst]) + 2*betaTau*s*(1 + Cos[thstst])*
       (-1 + betaNuNuBar + betaTau - betaNuNuBar*betaTau - 
        betaNuNuBar*(-1 + betaTau)*Cos[thstst] + betaTau*Cos[thmust]*
         (betaNuNuBar + (-1 + betaNuNuBar)*Cos[thstst]) + 
        Sqrt[1 - 2*betaNuNuBar]*betaTau*Cos[phistst]*Sin[thmust]*
         Sin[thstst]) + (1 + Cos[thstst])*(s - betaNuNuBar*s - betaTau*s + 
        betaNuNuBar*betaTau*s - stau + betaNuNuBar*stau + 
        betaNuNuBar*((-1 + betaTau)*s + stau)*Cos[thstst] - 
        betaTau*s*Cos[thmust]*(betaNuNuBar + (-1 + betaNuNuBar)*
           Cos[thstst]) - Sqrt[1 - 2*betaNuNuBar]*betaTau*s*Cos[phistst]*
         Sin[thmust]*Sin[thstst]))
Tqq = 16*betaNuNuBar*s*stau^2*(8*(-1 + 2*betaNuNuBar)*(-1 + betaTau)*betaTau*
       s - 4*(-1 + 2*betaNuNuBar)*((-1 + betaTau)*s + stau) + 
      4*(-1 + 2*betaNuNuBar)*betaTau*s*(1 - betaTau + betaTau*Cos[thmust]) + 
      2*(-1 + 2*betaNuNuBar)*((-1 + betaTau)*s + stau - 
        betaTau*s*Cos[thmust]) + 8*(-1 + betaTau)*betaTau*s*Cos[thstst/2]^2*
       (-1 + betaNuNuBar + betaNuNuBar*Cos[thstst]) - 
      4*((-1 + betaTau)*s + stau)*Cos[thstst/2]^2*(-1 + betaNuNuBar + 
        betaNuNuBar*Cos[thstst]) + 2*betaTau*s*(1 + Cos[thstst])*
       (-1 + betaNuNuBar + betaTau - betaNuNuBar*betaTau - 
        betaNuNuBar*(-1 + betaTau)*Cos[thstst] + betaTau*Cos[thmust]*
         (betaNuNuBar + (-1 + betaNuNuBar)*Cos[thstst]) + 
        Sqrt[1 - 2*betaNuNuBar]*betaTau*Cos[phistst]*Sin[thmust]*
         Sin[thstst]) + (1 + Cos[thstst])*(s - betaNuNuBar*s - betaTau*s + 
        betaNuNuBar*betaTau*s - stau + betaNuNuBar*stau + 
        betaNuNuBar*((-1 + betaTau)*s + stau)*Cos[thstst] - 
        betaTau*s*Cos[thmust]*(betaNuNuBar + (-1 + betaNuNuBar)*
           Cos[thstst]) - Sqrt[1 - 2*betaNuNuBar]*betaTau*s*Cos[phistst]*
         Sin[thmust]*Sin[thstst]))
Tqq = 256*betaNuNuBar*s*stau^2*(1 + Cos[thstst])*(-s + betaNuNuBar*s + 
      3*betaTau*s - 3*betaNuNuBar*betaTau*s - 2*betaTau^2*s + 
      2*betaNuNuBar*betaTau^2*s + stau - betaNuNuBar*stau + 
      betaNuNuBar*(s - 3*betaTau*s + 2*betaTau^2*s - stau)*Cos[thstst] + 
      betaTau*(-1 + 2*betaTau)*s*Cos[thmust]*(betaNuNuBar + 
        (-1 + betaNuNuBar)*Cos[thstst]) - Sqrt[1 - 2*betaNuNuBar]*betaTau*s*
       Cos[phistst]*Sin[thmust]*Sin[thstst] + 2*Sqrt[1 - 2*betaNuNuBar]*
       betaTau^2*s*Cos[phistst]*Sin[thmust]*Sin[thstst])

